The southern leading and trailing wraps of the Sagittarius tidal stream around the globular cluster Whiting1

We present a study of the kinematics of 101 stars observed with VIMOS around Whiting1, a globular cluster embedded in the Sagittarius tidal stream. The obtained velocity distribution shows the presence of two wraps of that halo substructure at the same heliocentric distance as that of the cluster and with well differentiated mean radial velocities. The most prominent velocity component seems to be associated with the trailing arm of Sagittarius with $<v_{\rm r}>$ ~ -130 km/s, which is consistent with the velocity of Whiting1. This result supports that this globular cluster was formed in Sagittarius and recently accreted by the Milky Way. The second component with $<v_{\rm r}>$ ~ 120 km/s might correspond to the leading arm of Sagittarius, which has been predicted by numerical simulations but with no conclusive observational evidence of its existence presented so far. This detection of the old leading wrap of Sagittarius in the southern hemisphere may be used to confirm and further constrain the models for its orbit and evolution.

==> compila.sh <==
pdflatex draft
bibtex draft
#latex draft
#latex draft

